Distributed Objective Function Evaluation for Optimization of Radiation Therapy Treatment Plans

The modern workflow for radiation therapy treatment planning involves mathematical optimization to determine optimal treatment machine parameters for each patient case. The optimization problems can be computationally expensive, requiring iterative optimization algorithms to solve. In this work, we investigate a method for distributing the calculation of objective functions and gradients for radiation therapy optimization problems across computational nodes. We test our approach on the TROTS dataset -- which consists of optimization problems from real clinical patient cases -- using the IPOPT optimization solver in a leader/follower type approach for parallelization. We show that our approach can utilize multiple computational nodes efficiently, with a speedup of approximately 2-3.5 times compared to the serial version.

==> mpi_pool.cpp <==
double compute_vals_mpi(bool calc_obj, const double* x, double* cons_vals, bool calc_grad, double* grad,
                        LocalData& local_data, std::optional<ConsDistributionData> distrib_data, bool done) {
    while (true) {
        //"Task-pool", wait here until rank 0 is requesting function values to be computed
        MPI_Barrier(MPI_COMM_WORLD);
        //Check if rank 0 is signalling that the optimization is done
        int done_flag = static_cast<int>(done);
        MPI_Bcast(&done_flag, 1, MPI_INT, 0, MPI_COMM_WORLD);
        if (done_flag)
            return 0.0;

        int rank;
        MPI_Comm_rank(MPI_COMM_WORLD, &rank);
        double obj_val = 0.0;

        //Are we calculating objectives or constraints?
        int calc_obj_flag = static_cast<int>(calc_obj);
        MPI_Bcast(&calc_obj, 1, MPI_INT, 0, MPI_COMM_WORLD);
        if (calc_obj) {
            obj_val = compute_obj_vals_mpi(x, calc_grad, grad, local_data);
        } else {
            compute_cons_vals_mpi(x, cons_vals, calc_grad, grad, local_data, distrib_data);
        }

        //Rank 0 returns to the optimization solver to continue to the next iteration / step
        if (rank == 0)
            return obj_val;
    }
}

